BEExAI: Benchmark to Evaluate Explainable AI

Recent research in explainability has given rise to numerous post-hoc attribution methods aimed at enhancing our comprehension of the outputs of black-box machine learning models. However, evaluating the quality of explanations lacks a cohesive approach and a consensus on the methodology for deriving quantitative metrics that gauge the efficacy of explainability post-hoc attribution methods. Furthermore, with the development of increasingly complex deep learning models for diverse data applications, the need for a reliable way of measuring the quality and correctness of explanations is becoming critical. We address this by proposing BEExAI, a benchmark tool that allows large-scale comparison of different post-hoc XAI methods, employing a set of selected evaluation metrics.

==> examplecodedata.py <==
from beexai.dataset.load_data import load_data
from beexai.dataset.dataset import Dataset

df,target,task,cleaner = load_data(from_cleaned=False,CONFIG_PATH)
data = Dataset(df,target)
X_train,X_test,y_train,y_test = data.get_train_test()

==> examplecodemodel.py <==
from beexai.training.train import Model

trainer = Model("NeuralNetwork",task,HPARAMS)
trainer.train(X_train, y_train)
model = trainer.model


==> examplecodexai.py <==
from beexai.explanation.explaining import CaptumExplainer

explainer = CaptumExplainer(model,task,"DeepLift")
explainer.init_explainer()
attributions = explainer.explain(X_test)

